Temporally Extended Goal Recognition in Fully Observable Non-Deterministic Domain Models

Goal Recognition is the task of discerning the correct intended goal that an agent aims to achieve, given a set of goal hypotheses, a domain model, and a sequence of observations (i.e., a sample of the plan executed in the environment). Existing approaches assume that goal hypotheses comprise a single conjunctive formula over a single final state and that the environment dynamics are deterministic, preventing the recognition of temporally extended goals in more complex settings. In this paper, we expand goal recognition to temporally extended goals in Fully Observable Non-Deterministic (FOND) planning domain models, focusing on goals on finite traces expressed in Linear Temporal Logic (LTLf) and Pure Past Linear Temporal Logic (PLTLf). We develop the first approach capable of recognizing goals in such settings and evaluate it using different LTLf and PLTLf goals over six FOND planning domain models. Empirical results show that our approach is accurate in recognizing temporally extended goals in different recognition settings.

==> images/f1-score/f1_score-conj-event.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set yrange [0:1]
set xrange [10:100]

set key bottom
set key font ",30"

set xlabel "{/Times-Italic Observability (%)}" font ", 24"
set ylabel "{/Times-Italic F1-Score}" font ", 24"

# set size 600, 400
set size 0.6, 0.6

# set size square
set pointsize 3

set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#FF9999" lw 3 pt 12
set style line 2 lt rgb "#CC0000" lw 3 pt 25
set style line 3 lt rgb "#66CC00" lw 3 pt 8
set style line 4 lt rgb "#006600" lw 3 pt 49
set style line 5 lt rgb "#000099" lw 3 pt 10
set style line 6 lt rgb "#9999FF" lw 3 pt 33

set out 'f1_score-conj-event.eps'

plot 'conjunctive.txt' using 1:2 t '{/*0.8 {/Times-Italic Conjunctive Goals} }' with linespoints ls 1,\
 'eventuality.txt' using 1:2 t '{/*0.8 {/Times-Italic LTLf Event. Goals} }' with linespoints ls 2


==> images/f1-score/f1_score-ltl-ordering-until.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set yrange [0:1]
set xrange [10:100]

set key bottom
set key font ",30"

set xlabel "{/Times-Italic Observability (%)}" font ", 24"
set ylabel "{/Times-Italic F1-Score}" font ", 24"

# set size 600, 400
set size 0.6, 0.6

# set size square
set pointsize 3

set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#FF9999" lw 3 pt 12
set style line 2 lt rgb "#CC0000" lw 3 pt 25
set style line 3 lt rgb "#66CC00" lw 3 pt 8
set style line 4 lt rgb "#006600" lw 3 pt 49
set style line 5 lt rgb "#000099" lw 3 pt 10
set style line 6 lt rgb "#9999FF" lw 3 pt 33

set out 'f1_score-ltl-ordering-until.eps'

plot 'ltl-ordering.txt' using 1:2 t '{/*0.8 {/Times-Italic LTLf Ordering Goals} }' with linespoints ls 3,\
 'ltl-until.txt' using 1:2 t '{/*0.8 {/Times-Italic LTLf Until Goals} }' with linespoints ls 4


==> images/f1-score/f1_score-pltl-once-since.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set yrange [0:1]
set xrange [10:100]

set key bottom
set key font ",30"

set xlabel "{/Times-Italic Observability (%)}" font ", 24"
set ylabel "{/Times-Italic F1-Score}" font ", 24"

# set size 600, 400
set size 0.6, 0.6

# set size square
set pointsize 3

set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#FF9999" lw 4 pt 12
set style line 2 lt rgb "#CC0000" lw 4 pt 25
set style line 3 lt rgb "#66CC00" lw 4 pt 8
set style line 4 lt rgb "#006600" lw 4 pt 49
set style line 5 lt rgb "#000099" lw 4 pt 10
set style line 6 lt rgb "#9999FF" lw 4 pt 33

set out 'f1_score-pltl-once-since.eps'

plot 'pltl-once.txt' using 1:2 t '{/*0.8 {/Times-Italic PLTLf Once Goals} }' with linespoints ls 5,\
 'pltl-since.txt' using 1:2 t '{/*0.8 {/Times-Italic PLTLf Since Goals} }' with linespoints ls 6


==> images/online_recognition-example/example.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color background 0xf6debe

set grid y
# show grid

set title "Online Recognition Example" font ", 35"

set yrange [0:5]
set xrange [1:10]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 3

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "royalblue" lw 5 pt 16

set out 'example.eps'

plot 'example.txt' using 1:2 t 'p-example' with linespoints ls 1

==> images/online_recognition-histogram/recognition-histogram.sh <==
#Script Gnuplot - Histogram
#Ramon Pereira

reset

#set xrange [0:110]
set yrange [0:1]

set style fill solid 0.5 border -1
set boxwidth 2

set key off

set ytics font ",30"
set xtics font ",13"

# set ylabel "{/Times-Italic Ranked First (%)}" font ", 35"

# set size 1, 1
# set size 600, 400

set terminal postscript color
set out 'recognition-histogram.eps'

# set boxwidth 1 relative
set style histogram cluster errorbars gap 5 lw 5
set style data histograms

plot 'recognition-results.txt' using 2:3:xtic(1) 

==> images/online_recognition-ranking/blocksworld/ltl_eventuality/ranked1st-ltl_eventuality.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Blocks-World ({/Times-Italic LTLf Eventuality})" font ", 35"

set yrange [0:7]
set xrange [1:30]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#FF0000" lw 1 pt 3
set style line 2 lt rgb "#8B0000" lw 1 pt 26
set style line 3 lt rgb "#FF6347" lw 1 pt 9
set style line 4 lt rgb "#60100B" lw 1 pt 46
set style line 5 lt rgb "#DC143C" lw 1 pt 53
set style line 6 lt rgb "#E9967A" lw 1.5 pt 6

set out 'blocksworld-ranked1st-ltl_eventuality.eps'

plot 'blocksworld_ltl0_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'blocksworld_ltl0_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'blocksworld_ltl0_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'blocksworld_ltl0_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'blocksworld_ltl0_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'blocksworld_ltl0_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/blocksworld/ltl_ordering/ranked1st-ltl_ordering.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Blocks-World ({/Times-Italic LTLf Ordering})" font ", 35"

set yrange [0:7]
set xrange [1:12]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#3CB371" lw 1.5 pt 3
set style line 2 lt rgb "#98FB98" lw 1.5 pt 26
set style line 3 lt rgb "#ADFF2F" lw 1.5 pt 9
set style line 4 lt rgb "#20B2AA" lw 1.5 pt 46
set style line 5 lt rgb "#00FF00" lw 1.5 pt 53
set style line 6 lt rgb "#32CD32" lw 1.5 pt 6

set out 'blocksworld-ranked1st-ltl_ordering.eps'

plot 'blocksworld_ltl1_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'blocksworld_ltl1_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'blocksworld_ltl1_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'blocksworld_ltl1_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'blocksworld_ltl1_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'blocksworld_ltl1_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/blocksworld/ltl_until/ranked1st-ltl_until.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Blocks-World ({/Times-Italic LTLf Until})" font ", 35"

set yrange [0:7]
set xrange [1:8]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#006400" lw 2 pt 3
set style line 2 lt rgb "#228B22" lw 2 pt 26
set style line 3 lt rgb "#808000" lw 2 pt 9
set style line 4 lt rgb "#556B2F" lw 2 pt 46
set style line 5 lt rgb "#20B2AA" lw 2 pt 53
set style line 6 lt rgb "#008000" lw 2 pt 6

set out 'blocksworld-ranked1st-ltl_until.eps'

plot 'blocksworld_ltl2_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'blocksworld_ltl2_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'blocksworld_ltl2_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'blocksworld_ltl2_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'blocksworld_ltl2_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'blocksworld_ltl2_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/blocksworld/pltl_once/ranked1st-pltl_once.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Blocks-World ({/Times-Italic PLTLf Once})" font ", 35"

set yrange [0:7]
set xrange [1:11]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#800080" lw 1.5 pt 3
set style line 2 lt rgb "#9932CC" lw 1.5 pt 26
set style line 3 lt rgb "#9370DB" lw 1.5 pt 9
set style line 4 lt rgb "#D8BFD8" lw 2 pt 46
set style line 5 lt rgb "#FF00FF" lw 1.5 pt 53
set style line 6 lt rgb "#DDA0DD" lw 1.5 pt 6

set out 'blocksworld-ranked1st-pltl_once.eps'

plot 'blocksworld_pltl0_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'blocksworld_pltl0_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'blocksworld_pltl0_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'blocksworld_pltl0_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'blocksworld_pltl0_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'blocksworld_pltl0_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/blocksworld/pltl_since/ranked1st-pltl_since.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Blocks-World ({/Times-Italic PLTLf Since})" font ", 35"

set yrange [0:7]
set xrange [1:8]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#00008B" lw 1.5 pt 3
set style line 2 lt rgb "#0000FF" lw 1.5 pt 26
set style line 3 lt rgb "#6495ED" lw 1.5 pt 9
set style line 4 lt rgb "#1E90FF" lw 2 pt 46
set style line 5 lt rgb "#00BFFF" lw 1.5 pt 53
set style line 6 lt rgb "#87CEFA" lw 2 pt 6

set out 'blocksworld-ranked1st-pltl_since.eps'

plot 'blocksworld_pltl1_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'blocksworld_pltl1_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'blocksworld_pltl1_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'blocksworld_pltl1_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'blocksworld_pltl1_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'blocksworld_pltl1_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/logistics/ltl_eventuality/ranked1st-ltl_eventuality.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Logistics ({/Times-Italic LTLf Eventuality})" font ", 35"

set yrange [0:7]
set xrange [1:30]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#FF0000" lw 1 pt 3
set style line 2 lt rgb "#8B0000" lw 1 pt 26
set style line 3 lt rgb "#FF6347" lw 1 pt 9
set style line 4 lt rgb "#60100B" lw 1 pt 46
set style line 5 lt rgb "#DC143C" lw 1 pt 53
set style line 6 lt rgb "#E9967A" lw 1.5 pt 6

set out 'logistics-ranked1st-ltl_eventuality.eps'

plot 'logistics_ltl0_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'logistics_ltl0_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'logistics_ltl0_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'logistics_ltl0_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'logistics_ltl0_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'logistics_ltl0_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/logistics/ltl_ordering/ranked1st-ltl_ordering.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Logistics ({/Times-Italic LTLf Ordering})" font ", 35"

set yrange [0:7]
set xrange [1:25]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#3CB371" lw 1.5 pt 3
set style line 2 lt rgb "#98FB98" lw 1.5 pt 26
set style line 3 lt rgb "#ADFF2F" lw 1.5 pt 9
set style line 4 lt rgb "#20B2AA" lw 1.5 pt 46
set style line 5 lt rgb "#00FF00" lw 1.5 pt 53
set style line 6 lt rgb "#32CD32" lw 1.5 pt 6

set out 'logistics-ranked1st-ltl_ordering.eps'

plot 'logistics_ltl1_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'logistics_ltl1_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'logistics_ltl1_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'logistics_ltl1_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'logistics_ltl1_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'logistics_ltl1_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/logistics/ltl_until/ranked1st-ltl_until.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Logistics ({/Times-Italic LTLf Until})" font ", 35"

set yrange [0:7]
set xrange [1:20]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#006400" lw 2 pt 3
set style line 2 lt rgb "#228B22" lw 2 pt 26
set style line 3 lt rgb "#808000" lw 2 pt 9
set style line 4 lt rgb "#556B2F" lw 2 pt 46
set style line 5 lt rgb "#20B2AA" lw 2 pt 53
set style line 6 lt rgb "#008000" lw 2 pt 6

set out 'logistics-ranked1st-ltl_until.eps'

plot 'logistics_ltl2_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'logistics_ltl2_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'logistics_ltl2_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'logistics_ltl2_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'logistics_ltl2_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'logistics_ltl2_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/logistics/pltl_once/ranked1st-pltl_once.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Logistics ({/Times-Italic PLTLf Once})" font ", 35"

set yrange [0:7]
set xrange [1:15]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#800080" lw 1.5 pt 3
set style line 2 lt rgb "#9932CC" lw 1.5 pt 26
set style line 3 lt rgb "#9370DB" lw 1.5 pt 9
set style line 4 lt rgb "#D8BFD8" lw 2 pt 46
set style line 5 lt rgb "#FF00FF" lw 1.5 pt 53
set style line 6 lt rgb "#DDA0DD" lw 1.5 pt 6

set out 'logistics-ranked1st-pltl_once.eps'

plot 'logistics_pltl0_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'logistics_pltl0_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'logistics_pltl0_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'logistics_pltl0_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'logistics_pltl0_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'logistics_pltl0_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/logistics/pltl_since/ranked1st-pltl_since.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Logistics ({/Times-Italic PLTLf Since})" font ", 35"

set yrange [0:7]
set xrange [1:12]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#00008B" lw 1.5 pt 3
set style line 2 lt rgb "#0000FF" lw 1.5 pt 26
set style line 3 lt rgb "#6495ED" lw 1.5 pt 9
set style line 4 lt rgb "#1E90FF" lw 2 pt 46
set style line 5 lt rgb "#00BFFF" lw 1.5 pt 53
set style line 6 lt rgb "#87CEFA" lw 2 pt 6

set out 'logistics-ranked1st-pltl_since.eps'

plot 'logistics_pltl1_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'logistics_pltl1_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'logistics_pltl1_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'logistics_pltl1_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'logistics_pltl1_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'logistics_pltl1_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/tidyup/ltl_eventuality/ranked1st-ltl_eventuality.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Tidy-Up ({/Times-Italic LTLf Eventuality})" font ", 35"

set yrange [0:8]
set xrange [1:85]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 1.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#FF0000" lw 1 pt 3
set style line 2 lt rgb "#8B0000" lw 1 pt 26
set style line 3 lt rgb "#FF6347" lw 1 pt 9
set style line 4 lt rgb "#60100B" lw 1 pt 46
set style line 5 lt rgb "#DC143C" lw 1 pt 53
set style line 6 lt rgb "#E9967A" lw 1.5 pt 6

set out 'tidyup-ranked1st-ltl_eventuality.eps'

plot 'tidyup_ltl0_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'tidyup_ltl0_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'tidyup_ltl0_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'tidyup_ltl0_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'tidyup_ltl0_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'tidyup_ltl0_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/tidyup/ltl_ordering/ranked1st-ltl_ordering.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Tidy-Up ({/Times-Italic LTLf Ordering})" font ", 35"

set yrange [0:8]
set xrange [1:35]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 1.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#3CB371" lw 1.5 pt 3
set style line 2 lt rgb "#98FB98" lw 1.5 pt 26
set style line 3 lt rgb "#ADFF2F" lw 1.5 pt 9
set style line 4 lt rgb "#20B2AA" lw 1.5 pt 46
set style line 5 lt rgb "#00FF00" lw 1.5 pt 53
set style line 6 lt rgb "#32CD32" lw 1.5 pt 6

set out 'tidyup-ranked1st-ltl_ordering.eps'

plot 'tidyup_ltl1_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'tidyup_ltl1_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'tidyup_ltl1_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'tidyup_ltl1_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'tidyup_ltl1_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'tidyup_ltl1_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/tidyup/ltl_until/ranked1st-ltl_until.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Tidy-Up ({/Times-Italic LTLf Until})" font ", 35"

set yrange [0:8]
set xrange [1:33]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 1.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#006400" lw 2 pt 3
set style line 2 lt rgb "#228B22" lw 2 pt 26
set style line 3 lt rgb "#808000" lw 2 pt 9
set style line 4 lt rgb "#556B2F" lw 2 pt 46
set style line 5 lt rgb "#20B2AA" lw 2 pt 53
set style line 6 lt rgb "#008000" lw 2 pt 6

set out 'tidyup-ranked1st-ltl_until.eps'

plot 'tidyup_ltl2_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'tidyup_ltl2_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'tidyup_ltl2_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'tidyup_ltl2_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'tidyup_ltl2_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'tidyup_ltl2_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/tidyup/pltl_once/ranked1st-pltl_once.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Tidy-Up ({/Times-Italic PLTLf Once})" font ", 35"

set yrange [0:8]
set xrange [1:33]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 1.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#800080" lw 1.5 pt 3
set style line 2 lt rgb "#9932CC" lw 1.5 pt 26
set style line 3 lt rgb "#9370DB" lw 1.5 pt 9
set style line 4 lt rgb "#D8BFD8" lw 2 pt 46
set style line 5 lt rgb "#FF00FF" lw 1.5 pt 53
set style line 6 lt rgb "#DDA0DD" lw 1.5 pt 6

set out 'tidyup-ranked1st-pltl_once.eps'

plot 'tidyup_pltl0_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'tidyup_pltl0_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'tidyup_pltl0_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'tidyup_pltl0_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'tidyup_pltl0_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'tidyup_pltl0_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/tidyup/pltl_since/ranked1st-pltl_since.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Tidy-Up ({/Times-Italic PLTLf Since})" font ", 35"

set yrange [0:8]
set xrange [1:45]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 1.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#00008B" lw 1.5 pt 3
set style line 2 lt rgb "#0000FF" lw 1.5 pt 26
set style line 3 lt rgb "#6495ED" lw 1.5 pt 9
set style line 4 lt rgb "#1E90FF" lw 2 pt 46
set style line 5 lt rgb "#00BFFF" lw 1.5 pt 53
set style line 6 lt rgb "#87CEFA" lw 2 pt 6

set out 'tidyup-ranked1st-pltl_since.eps'

plot 'tidyup_pltl1_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'tidyup_pltl1_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'tidyup_pltl1_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'tidyup_pltl1_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'tidyup_pltl1_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'tidyup_pltl1_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/tireworld/ltl_eventuality/ranked1st-ltl_eventuality.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Tireworld ({/Times-Italic LTLf Eventuality})" font ", 35"

set yrange [0:7]
set xrange [1:15]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#FF0000" lw 1 pt 3
set style line 2 lt rgb "#8B0000" lw 1 pt 26
set style line 3 lt rgb "#FF6347" lw 1 pt 9
set style line 4 lt rgb "#60100B" lw 1 pt 46
set style line 5 lt rgb "#DC143C" lw 1 pt 53
set style line 6 lt rgb "#E9967A" lw 1.5 pt 6

set out 'tireworld-ranked1st-ltl_eventuality.eps'

plot 'tireworld_ltl0_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'tireworld_ltl0_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'tireworld_ltl0_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'tireworld_ltl0_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'tireworld_ltl0_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'tireworld_ltl0_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/tireworld/ltl_ordering/ranked1st-ltl_ordering.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Tireworld ({/Times-Italic LTLf Ordering})" font ", 35"

set yrange [0:7]
set xrange [1:15]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#3CB371" lw 1.5 pt 3
set style line 2 lt rgb "#98FB98" lw 1.5 pt 26
set style line 3 lt rgb "#ADFF2F" lw 1.5 pt 9
set style line 4 lt rgb "#20B2AA" lw 1.5 pt 46
set style line 5 lt rgb "#00FF00" lw 1.5 pt 53
set style line 6 lt rgb "#32CD32" lw 1.5 pt 6

set out 'tireworld-ranked1st-ltl_ordering.eps'

plot 'tireworld_ltl1_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'tireworld_ltl1_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'tireworld_ltl1_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'tireworld_ltl1_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'tireworld_ltl1_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'tireworld_ltl1_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/tireworld/ltl_until/ranked1st-ltl_until.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Tireworld ({/Times-Italic LTLf Until})" font ", 35"

set yrange [0:7]
set xrange [1:15]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#006400" lw 2 pt 3
set style line 2 lt rgb "#228B22" lw 2 pt 26
set style line 3 lt rgb "#808000" lw 2 pt 9
set style line 4 lt rgb "#556B2F" lw 2 pt 46
set style line 5 lt rgb "#20B2AA" lw 2 pt 53
set style line 6 lt rgb "#008000" lw 2 pt 6

set out 'tireworld-ranked1st-ltl_until.eps'

plot 'tireworld_ltl2_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'tireworld_ltl2_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'tireworld_ltl2_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'tireworld_ltl2_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'tireworld_ltl2_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'tireworld_ltl2_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/tireworld/pltl_once/ranked1st-pltl_once.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Tireworld ({/Times-Italic PLTLf Once})" font ", 35"

set yrange [0:7]
set xrange [1:17]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#800080" lw 1.5 pt 3
set style line 2 lt rgb "#9932CC" lw 1.5 pt 26
set style line 3 lt rgb "#9370DB" lw 1.5 pt 9
set style line 4 lt rgb "#D8BFD8" lw 2 pt 46
set style line 5 lt rgb "#FF00FF" lw 1.5 pt 53
set style line 6 lt rgb "#DDA0DD" lw 1.5 pt 6

set out 'tireworld-ranked1st-pltl_once.eps'

plot 'tireworld_pltl0_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'tireworld_pltl0_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'tireworld_pltl0_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'tireworld_pltl0_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'tireworld_pltl0_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'tireworld_pltl0_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/tireworld/pltl_since/ranked1st-pltl_since.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Tireworld ({/Times-Italic PLTLf Since})" font ", 35"

set yrange [0:7]
set xrange [1:15]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#00008B" lw 1.5 pt 3
set style line 2 lt rgb "#0000FF" lw 1.5 pt 26
set style line 3 lt rgb "#6495ED" lw 1.5 pt 9
set style line 4 lt rgb "#1E90FF" lw 2 pt 46
set style line 5 lt rgb "#00BFFF" lw 1.5 pt 53
set style line 6 lt rgb "#87CEFA" lw 2 pt 6

set out 'tireworld-ranked1st-pltl_since.eps'

plot 'tireworld_pltl1_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'tireworld_pltl1_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'tireworld_pltl1_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'tireworld_pltl1_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'tireworld_pltl1_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'tireworld_pltl1_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/triangle-tireworld/ltl_eventuality/ranked1st-ltl_eventuality.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Triangle-Tireworld ({/Times-Italic LTLf Eventuality})" font ", 35"

set yrange [0:7]
set xrange [1:20]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#FF0000" lw 1 pt 3
set style line 2 lt rgb "#8B0000" lw 1 pt 26
set style line 3 lt rgb "#FF6347" lw 1 pt 9
set style line 4 lt rgb "#60100B" lw 1 pt 46
set style line 5 lt rgb "#DC143C" lw 1 pt 53
set style line 6 lt rgb "#E9967A" lw 1.5 pt 6

set out 'triangle-tireworld-ranked1st-ltl_eventuality.eps'

plot 'triangle-tireworld_ltl0_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'triangle-tireworld_ltl0_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'triangle-tireworld_ltl0_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'triangle-tireworld_ltl0_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'triangle-tireworld_ltl0_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'triangle-tireworld_ltl0_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/triangle-tireworld/ltl_ordering/ranked1st-ltl_ordering.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Triangle-Tireworld ({/Times-Italic LTLf Ordering})" font ", 35"

set yrange [0:7]
set xrange [1:18]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#3CB371" lw 1.5 pt 3
set style line 2 lt rgb "#98FB98" lw 1.5 pt 26
set style line 3 lt rgb "#ADFF2F" lw 1.5 pt 9
set style line 4 lt rgb "#20B2AA" lw 1.5 pt 46
set style line 5 lt rgb "#00FF00" lw 1.5 pt 53
set style line 6 lt rgb "#32CD32" lw 1.5 pt 6

set out 'triangle-tireworld-ranked1st-ltl_ordering.eps'

plot 'triangle-tireworld_ltl1_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'triangle-tireworld_ltl1_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'triangle-tireworld_ltl1_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'triangle-tireworld_ltl1_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'triangle-tireworld_ltl1_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'triangle-tireworld_ltl1_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/triangle-tireworld/ltl_until/ranked1st-ltl_until.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Triangle-Tireworld ({/Times-Italic LTLf Until})" font ", 35"

set yrange [0:7]
set xrange [1:12]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#006400" lw 2 pt 3
set style line 2 lt rgb "#228B22" lw 2 pt 26
set style line 3 lt rgb "#808000" lw 2 pt 9
set style line 4 lt rgb "#556B2F" lw 2 pt 46
set style line 5 lt rgb "#20B2AA" lw 2 pt 53
set style line 6 lt rgb "#008000" lw 2 pt 6

set out 'triangle-tireworld-ranked1st-ltl_until.eps'

plot 'triangle-tireworld_ltl2_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'triangle-tireworld_ltl2_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'triangle-tireworld_ltl2_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'triangle-tireworld_ltl2_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'triangle-tireworld_ltl2_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'triangle-tireworld_ltl2_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/triangle-tireworld/pltl_once/ranked1st-pltl_once.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Triangle-Tireworld ({/Times-Italic PLTLf Once})" font ", 35"

set yrange [0:7]
set xrange [1:18]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#800080" lw 1.5 pt 3
set style line 2 lt rgb "#9932CC" lw 1.5 pt 26
set style line 3 lt rgb "#9370DB" lw 1.5 pt 9
set style line 4 lt rgb "#D8BFD8" lw 2 pt 46
set style line 5 lt rgb "#FF00FF" lw 1.5 pt 53
set style line 6 lt rgb "#DDA0DD" lw 1.5 pt 6

set out 'triangle-tireworld-ranked1st-pltl_once.eps'

plot 'triangle-tireworld_pltl0_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'triangle-tireworld_pltl0_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'triangle-tireworld_pltl0_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'triangle-tireworld_pltl0_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'triangle-tireworld_pltl0_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'triangle-tireworld_pltl0_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/triangle-tireworld/pltl_since/ranked1st-pltl_since.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Triangle-Tireworld ({/Times-Italic PLTLf Since})" font ", 35"

set yrange [0:7]
set xrange [1:10]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#00008B" lw 1.5 pt 3
set style line 2 lt rgb "#0000FF" lw 1.5 pt 26
set style line 3 lt rgb "#6495ED" lw 1.5 pt 9
set style line 4 lt rgb "#1E90FF" lw 2 pt 46
set style line 5 lt rgb "#00BFFF" lw 1.5 pt 53
set style line 6 lt rgb "#87CEFA" lw 2 pt 6

set out 'triangle-tireworld-ranked1st-pltl_since.eps'

plot 'triangle-tireworld_pltl1_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'triangle-tireworld_pltl1_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'triangle-tireworld_pltl1_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'triangle-tireworld_pltl1_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'triangle-tireworld_pltl1_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'triangle-tireworld_pltl1_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/zenotravel/ltl_eventuality/ranked1st-ltl_eventuality.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Zeno-Travel ({/Times-Italic LTLf Eventuality})" font ", 35"

set yrange [0:12]
set xrange [1:55]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#FF0000" lw 1 pt 3
set style line 2 lt rgb "#8B0000" lw 1 pt 26
set style line 3 lt rgb "#FF6347" lw 1 pt 9
set style line 4 lt rgb "#60100B" lw 1 pt 46
set style line 5 lt rgb "#DC143C" lw 1 pt 53
set style line 6 lt rgb "#E9967A" lw 1.5 pt 6

set out 'zenotravel-ranked1st-ltl_eventuality.eps'

plot 'zenotravel_ltl0_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'zenotravel_ltl0_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'zenotravel_ltl0_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'zenotravel_ltl0_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'zenotravel_ltl0_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'zenotravel_ltl0_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/zenotravel/ltl_ordering/ranked1st-ltl_ordering.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Zeno-Travel ({/Times-Italic LTLf Ordering})" font ", 35"

set yrange [0:12]
set xrange [1:30]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#3CB371" lw 1.5 pt 3
set style line 2 lt rgb "#98FB98" lw 1.5 pt 26
set style line 3 lt rgb "#ADFF2F" lw 1.5 pt 9
set style line 4 lt rgb "#20B2AA" lw 1.5 pt 46
set style line 5 lt rgb "#00FF00" lw 1.5 pt 53
set style line 6 lt rgb "#32CD32" lw 1.5 pt 6

set out 'zenotravel-ranked1st-ltl_ordering.eps'

plot 'zenotravel_ltl1_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'zenotravel_ltl1_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'zenotravel_ltl1_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'zenotravel_ltl1_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'zenotravel_ltl1_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'zenotravel_ltl1_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/zenotravel/ltl_until/ranked1st-ltl_until.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Zeno-Travel ({/Times-Italic LTLf Until})" font ", 35"

set yrange [0:12]
set xrange [1:25]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#006400" lw 2 pt 3
set style line 2 lt rgb "#228B22" lw 2 pt 26
set style line 3 lt rgb "#808000" lw 2 pt 9
set style line 4 lt rgb "#556B2F" lw 2 pt 46
set style line 5 lt rgb "#20B2AA" lw 2 pt 53
set style line 6 lt rgb "#008000" lw 2 pt 6

set out 'zenotravel-ranked1st-ltl_until.eps'

plot 'zenotravel_ltl2_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'zenotravel_ltl2_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'zenotravel_ltl2_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'zenotravel_ltl2_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'zenotravel_ltl2_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'zenotravel_ltl2_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/zenotravel/pltl_once/ranked1st-pltl_once.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Zeno-Travel ({/Times-Italic PLTLf Once})" font ", 35"

set yrange [0:12]
set xrange [1:25]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#800080" lw 1.5 pt 3
set style line 2 lt rgb "#9932CC" lw 1.5 pt 26
set style line 3 lt rgb "#9370DB" lw 1.5 pt 9
set style line 4 lt rgb "#D8BFD8" lw 2 pt 46
set style line 5 lt rgb "#FF00FF" lw 1.5 pt 53
set style line 6 lt rgb "#DDA0DD" lw 1.5 pt 6

set out 'zenotravel-ranked1st-pltl_once.eps'

plot 'zenotravel_pltl0_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'zenotravel_pltl0_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'zenotravel_pltl0_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'zenotravel_pltl0_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'zenotravel_pltl0_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'zenotravel_pltl0_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6


==> images/online_recognition-ranking/zenotravel/pltl_since/ranked1st-pltl_since.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal postscript color

set title "Zeno-Travel ({/Times-Italic PLTLf Since})" font ", 35"

set yrange [0:12]
set xrange [1:20]

set key at screen 1, graph 1
set key font ",30"

set xlabel "{/Times-Italic Observation Index}" font ", 30"
set ylabel "{/Times-Italic Ranking}" font ", 30"

# set size 600, 400
set size 1, 1

# set size square
set pointsize 2.5

# set xtics (0, 10, 30, 50, 70, 100)
set ytics font ", 25"
set xtics font ", 25"

set style line 1 lt rgb "#00008B" lw 1.5 pt 3
set style line 2 lt rgb "#0000FF" lw 1.5 pt 26
set style line 3 lt rgb "#6495ED" lw 1.5 pt 9
set style line 4 lt rgb "#1E90FF" lw 2 pt 46
set style line 5 lt rgb "#00BFFF" lw 1.5 pt 53
set style line 6 lt rgb "#87CEFA" lw 2 pt 6

set out 'zenotravel-ranked1st-pltl_since.eps'

plot 'zenotravel_pltl1_p01_hyp-1_full.txt' using 1:2 t 'p1_1' with linespoints ls 1,\
 'zenotravel_pltl1_p01_hyp-2_full.txt' using 1:2 t 'p1_2' with linespoints ls 2,\
 'zenotravel_pltl1_p01_hyp-3_full.txt' using 1:2 t 'p1_3' with linespoints ls 3,\
 'zenotravel_pltl1_p02_hyp-1_full.txt' using 1:2 t 'p2_1' with linespoints ls 4,\
 'zenotravel_pltl1_p02_hyp-2_full.txt' using 1:2 t 'p2_2' with linespoints ls 5,\
 'zenotravel_pltl1_p02_hyp-3_full.txt' using 1:2 t 'p2_3' with linespoints ls 6

